A Core Calculus for Documents

Passive documents and active programs now widely comingle. Document languages include Turing-complete programming elements, and programming languages include sophisticated document notations. However, there are no formal foundations that model these languages. This matters because the interaction between document and program can be subtle and error-prone. In this paper we describe several such problems, then taxonomize and formalize document languages as levels of a document calculus. We employ the calculus as a foundation for implementing complex features such as reactivity, as well as for proving theorems about the boundary of content and computation. We intend for the document calculus to provide a theoretical basis for new document languages, and to assist designers in cleaning up the unsavory corners of existing languages.

==> jsxlexer.py <==
import re

from pygments.lexer import bygroups, default, include
from pygments.lexers.javascript import JavascriptLexer
from pygments.token import Name, Operator, Punctuation, String, Text

# Use same tokens as `JavascriptLexer`, but with tags and attributes support
TOKENS = JavascriptLexer.tokens
TOKENS.update(
    {
        "jsx": [
            (
                r"(<)(/?)(>)",
                bygroups(Punctuation, Punctuation, Punctuation),
            ),  # JSXFragment <>|</>
            (r"(<)([\w]+)(\.?)", bygroups(Punctuation, Name.Tag, Punctuation), "tag"),
            (
                r"(<)(/)([\w]+)(>)",
                bygroups(Punctuation, Punctuation, Name.Tag, Punctuation),
            ),
            (
                r"(<)(/)([\w]+)",
                bygroups(Punctuation, Punctuation, Name.Tag),
                "fragment",
            ),  # Same for React.Context
        ],
        "tag": [
            (r"\s+", Text),
            (r"([\w-]+\s*)(=)(\s*)", bygroups(Name.Attribute, Operator, Text), "attr"),
            (r"[{}]+", Punctuation),
            (r"[\w\.]+", Name.Attribute),
            (r"(/?)(\s*)(>)", bygroups(Punctuation, Text, Punctuation), "#pop"),
        ],
        "fragment": [
            (r"(.)([\w]+)", bygroups(Punctuation, Name.Attribute)),
            (r"(>)", bygroups(Punctuation), "#pop"),
        ],
        "attr": [
            ("{", Punctuation, "expression"),
            ('".*?"', String, "#pop"),
            ("'.*?'", String, "#pop"),
            default("#pop"),
        ],
        "expression": [
            ("{", Punctuation, "#push"),
            ("}", Punctuation, "#pop"),
            include("root"),
        ],
    }
)
TOKENS["root"].insert(0, include("jsx"))


class JsxLexer(JavascriptLexer):
    name = "react"
    aliases = ["jsx", "react"]
    filenames = ["*.jsx", "*.react"]
    mimetypes = ["text/jsx", "text/typescript-jsx"]

    flags = re.MULTILINE | re.DOTALL | re.UNICODE

    tokens = TOKENS
